Clifford quantum cellular automata from topological quantum field theories and invertible subalgebras

We present a general framework for constructing quantum cellular automata (QCA) from topological quantum field theories (TQFT) and invertible subalgebras (ISA) using the cup-product formalism. This approach explicitly realizes all $\mathbb{Z}_2$ and $\mathbb{Z}_p$ Clifford QCAs (for prime $p$) in all admissible dimensions, in precise agreement with the classification predicted by algebraic $L$-theory. We determine the orders of these QCAs by explicitly showing that finite powers reduce to the identity up to finite-depth quantum circuits (FDQC) and lattice translations. In particular, we demonstrate that the $\mathbb{Z}_2$ Clifford QCAs in $(4l{+}1)$ spatial dimensions can be disentangled by non-Clifford FDQCs. Our construction applies beyond cubic lattices, allowing $\mathbb{Z}_2$ QCAs to be defined on arbitrary cellulations. Furthermore, we explicitly construct invertible subalgebras in higher dimensions, obtaining $\mathbb{Z}_2$ ISAs in $2l$ spatial dimensions and $\mathbb{Z}_p$ ISAs in $(4l{-}2)$ spatial dimensions. These ISAs give rise to $\mathbb{Z}_2$ QCAs in $(2l{+}1)$ dimensions and $\mathbb{Z}_p$ QCAs in $(4l{-}1)$ dimensions. We further prove that the QCAs in $3$ spatial dimensions constructed via TQFTs and ISAs are equivalent by identifying their boundary algebras, and show that this approach extends to higher dimensions. Together, these results establish a unified and dimension-periodic framework for Clifford QCAs, connecting their explicit lattice realizations to field theories.

==> Equivalence_between_QCAs_from_ISA_and_TQFT_arXiv_submission.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    136881,       3720]
NotebookOptionsPosition[    126661,       3558]
NotebookOutlinePosition[    127110,       3576]
CellTagsIndexPosition[    127067,       3573]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
This notebook gives the explicit calculation for the QCA equivalence \
discussed in Sec. VI of the main text.\
\>", "Text",
 CellChangeTimes->{{3.9789275146751547`*^9, 3.97892756292688*^9}, 
   3.97892764834123*^9},ExpressionUUID->"90a76345-72f9-49fa-9e6e-\
dab161a43cfa"],

Cell[CellGroupData[{

Cell["Helper functions", "Section",
 CellChangeTimes->{{3.541893083704773*^9, 3.541893096208815*^9}, {
  3.763824339059469*^9, 3.763824340573164*^9}, {3.978902212993729*^9, 
  3.978902216698444*^9}},ExpressionUUID->"fe9a4bbf-4c2b-405c-9246-\
b06e863eb168"],

Cell["\<\
These helper functions are take from or adapted from Jeongwan Haah\
\[CloseCurlyQuote]s mathematica notebook from \
https://arxiv.org/abs/1907.02075.\
\>", "Text",
 CellChangeTimes->{{3.983909933530925*^9, 3.9839099448929234`*^9}, {
  3.983909982742835*^9, 3.983910017637895*^9}, {3.9839102178313313`*^9, 
  3.9839102251000633`*^9}},ExpressionUUID->"08e7097d-a12e-488c-9a1c-\
b385b3243b38"],

Cell[CellGroupData[{

Cell["Variables of Laurent polynomial ring", "Subsection",
 CellChangeTimes->{{3.582662327772285*^9, 3.5826623694795437`*^9}, 
   3.5826624384895897`*^9, 
   3.7785029273757544`*^9},ExpressionUUID->"29d18a89-c958-45d0-af31-\
c2ba8df5fc8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "]"}], ";", 
  RowBox[{"translationVariables", "=", 
   RowBox[{"{", 
    RowBox[{"x", ",", "y", ",", "z", ",", "w"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.582662372500162*^9, 3.582662377778921*^9}, {
  3.582662728485882*^9, 3.582662758134693*^9}, {3.58326253345444*^9, 
  3.58326254305373*^9}, {3.583263013264081*^9, 3.583263023120337*^9}, {
  3.7635009120090837`*^9, 3.7635009528756447`*^9}, {3.76443611730089*^9, 
  3.7644361174395223`*^9}, {3.7645217960916867`*^9, 3.764521796764887*^9}, {
  3.8997480938365593`*^9, 3.899748094006*^9}, {3.899772346911229*^9, 
  3.899772349269006*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"6836393e-b23c-4955-a5fd-2358074999b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Symplectic inner product", "Subsection",
 CellChangeTimes->{{3.978902305024124*^9, 3.9789023183916397`*^9}, {
  3.9789024452956448`*^9, 
  3.9789024557710657`*^9}},ExpressionUUID->"e818f82c-86e9-4370-a818-\
c40c307bd088"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pmod2", "[", "x_", "]"}], ":=", 
  RowBox[{"PolynomialMod", "[", 
   RowBox[{"x", ",", "2"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7426049973866043`*^9, 3.742605014560672*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"ddb5d363-60ea-4546-9c38-b8ec3d4bbfe0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"monomialAntipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
   
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"e", ",", "v", ",", "c", ",", "mono"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"v", "=", 
       RowBox[{"Intersection", "[", 
        RowBox[{
         RowBox[{"Variables", "[", "f", "]"}], ",", "translationVariables"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"e", "=", 
       RowBox[{"Map", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Exponent", "[", 
           RowBox[{"f", ",", "#"}], "]"}], "&"}], ",", "v"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"mono", "=", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", "e"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "=", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"mono", "===", "1"}], ",", "f", ",", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", "mono"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"c", "*", 
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Power", "[", 
          RowBox[{"v", ",", 
           RowBox[{"-", "e"}]}], "]"}]}], "]"}]}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"antipode", "[", "f_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"ff", ",", "fff"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"ff", "=", 
      RowBox[{"Expand", "[", "f", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Head", "[", "ff", "]"}], "===", "Plus"}], ",", 
       RowBox[{"fff", "=", "ff"}], ",", 
       RowBox[{"fff", "=", 
        RowBox[{"{", "ff", "}"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Apply", "[", 
      RowBox[{"Plus", ",", 
       RowBox[{"Map", "[", 
        RowBox[{"monomialAntipode", ",", 
         RowBox[{"Apply", "[", 
          RowBox[{"List", ",", 
           RowBox[{"Expand", "[", "fff", "]"}]}], "]"}]}], "]"}]}], "]"}]}]}],
    "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.5418847305613737`*^9, 3.5418848704804277`*^9}, {
   3.541884941488586*^9, 3.541884972838133*^9}, 3.5418850420558653`*^9, {
   3.541885267076281*^9, 3.541885271803961*^9}, {3.541885304108453*^9, 
   3.541885306636075*^9}, {3.541885434821134*^9, 3.541885504346793*^9}, {
   3.54189209284684*^9, 3.541892109316811*^9}, {3.541892147374958*^9, 
   3.541892187204545*^9}, {3.582659316682836*^9, 3.582659348517456*^9}, {
   3.5826623828842287`*^9, 3.5826623903161993`*^9}, {3.583262557029366*^9, 
   3.5832625618209543`*^9}, 3.764434449322589*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"c02be498-9938-4066-a3f8-cb3802107236"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "m_", "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"antipode", ",", "m", ",", 
     RowBox[{"{", 
      RowBox[{"ArrayDepth", "[", "m", "]"}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.582660732823818*^9, 3.582660767971311*^9}, {
  3.582660801858127*^9, 3.582660802369907*^9}, {3.5826612373476763`*^9, 
  3.582661270555427*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"062c9768-fcd5-4cf3-a5a1-9a478f8fb3d4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symprod", "[", 
   RowBox[{"v_", ",", "w_"}], "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"dagger", "[", "v", "]"}], ".", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}], ")"}], ",", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        RowBox[{"Length", "[", "w", "]"}], "/", "2"}], "]"}]}], "]"}], ".", 
    "w"}], "]"}]}]], "Input",
 CellLabel->"In[6]:=",ExpressionUUID->"5f3cba0c-1879-4d61-9531-f355ad85b9a4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elementary Symplectic Transformations", "Subsection",
 CellChangeTimes->{{3.541892593246564*^9, 3.5418926110947113`*^9}, {
  3.5418926972591047`*^9, 3.541892706354919*^9}, {3.5418928005664873`*^9, 
  3.541892825459762*^9}, {3.5418930092069387`*^9, 3.541893060790575*^9}, {
  3.582660540868021*^9, 3.582660546091567*^9}, {3.582660627357291*^9, 
  3.58266063072443*^9}, {3.5826606801085033`*^9, 3.5826606989328747`*^9}, {
  3.590925925241268*^9, 3.590925943297842*^9}, {3.978902377667697*^9, 
  3.978902387732498*^9}},ExpressionUUID->"48256448-81f9-4c40-b29c-\
072f8fbce191"],

Cell["\<\
(1) hadamard(q, i-th)
(2) cNot(q, {tgt, src, f})
(3) cPhase(q, {tgt, f})
In cNot and shiftCir, f can be any Laurent polynomial. However, in cPhase, f \
must be self-antipode; otherwise, it won\[CloseCurlyQuote]t be symplectic.\
\>", "Text",
 CellChangeTimes->{{3.978902389255081*^9, 3.978902419846943*^9}, {
  3.9789024796725903`*^9, 3.978902511758914*^9}, {3.9789032135307417`*^9, 
  3.9789032138834343`*^9}},ExpressionUUID->"b3bc3a46-2e24-444c-9344-\
beb86f499faf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"hadamard", "[", 
   RowBox[{"mat_", ",", "i_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`i", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", " ", 
    "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", "numbers"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Head", "[", "i", "]"}], "===", "List"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Fold", "[", 
     RowBox[{"hadamard", ",", "mat", ",", "i"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"m", ",", "q"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"q", "=", 
        RowBox[{
         RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"m", "=", 
        RowBox[{"IdentityMatrix", "[", 
         RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "i"}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", "0"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"q", "+", "i"}], ",", "i"}], "]"}], "]"}], "=", "1"}], ";",
        "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", 
           RowBox[{"q", "+", "i"}]}], "]"}], "]"}], "=", 
        RowBox[{"-", "1"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"m", ".", "mat"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.541883727133086*^9, 3.541883943468018*^9}, {
   3.541883976588367*^9, 3.5418840069482393`*^9}, {3.54188412502932*^9, 
   3.5418841280055447`*^9}, {3.541895382432522*^9, 3.541895404420247*^9}, {
   3.541895907098837*^9, 3.541895921634665*^9}, 3.5418960506451263`*^9, {
   3.582659784554941*^9, 3.5826598118921537`*^9}, {3.582659872084524*^9, 
   3.5826598882132063`*^9}, {3.5826599940946007`*^9, 3.582660017887168*^9}, {
   3.582660136351673*^9, 3.58266013823127*^9}, {3.5826602903125763`*^9, 
   3.582660360899313*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"b2a8c138-d572-4211-827b-06b888ef5ca1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cNotMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"tgt", ",", "src"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"src", "+", "q"}], ",", 
         RowBox[{"tgt", "+", "q"}]}], "]"}], "]"}], "=", 
      RowBox[{"-", 
       RowBox[{"antipode", "[", "f", "]"}]}]}], ";", "\[IndentingNewLine]", 
     "m"}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cNot", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cNotMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541884043586295*^9, 3.5418840490246468`*^9}, {
   3.541884087888961*^9, 3.5418841741343203`*^9}, {3.541884205235918*^9, 
   3.5418842068838177`*^9}, {3.541885111184107*^9, 3.541885138936851*^9}, {
   3.541892441589666*^9, 3.541892454941524*^9}, {3.541895410410627*^9, 
   3.541895412078227*^9}, {3.541895505032185*^9, 3.5418955495428333`*^9}, {
   3.541895948813593*^9, 3.541895956283183*^9}, 3.541896030246801*^9, {
   3.5826604782978067`*^9, 3.582660485009742*^9}, {3.762258622603447*^9, 
   3.7622586314677815`*^9}, {3.7622587147784915`*^9, 
   3.7622587159790516`*^9}, {3.762258792992424*^9, 3.76225881794278*^9}, {
   3.7629008662393513`*^9, 3.762900953903184*^9}, {3.7629036282126603`*^9, 
   3.762903649761573*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"185b8f15-b832-4cc7-8cfc-15d41f481401"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPhaseMatrix", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"tgt", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", "f"}], 
     ";", "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPhase", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cPhaseMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "f"}],
     "]"}], ".", "mat"}]}]}], "Input",
 CellChangeTimes->{{3.541892324050139*^9, 3.5418923832439737`*^9}, {
  3.541892419996154*^9, 3.541892469812888*^9}, {3.5418927711520452`*^9, 
  3.541892779495356*^9}, {3.541895553600812*^9, 3.541895572119014*^9}, {
  3.5418959625215397`*^9, 3.541895969001593*^9}, {3.5826604908722754`*^9, 
  3.5826604971523533`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"bc8ee870-63c4-43cf-ae19-e48efed8fb6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cPhaseMatrixg", "[", 
   RowBox[{"q_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"2", "q"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"tgt", "==", "src"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Assert", "[", 
          RowBox[{"f", "\[Equal]", 
           RowBox[{"antipode", "[", "f", "]"}]}], "]"}], ";", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"src", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", 
          "f"}]}], "}"}], ",", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"tgt", "+", "q"}], ",", "src"}], "]"}], "]"}], "=", 
          "f"}], ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"src", "+", "q"}], ",", "tgt"}], "]"}], "]"}], "=", 
          RowBox[{"antipode", "[", "f", "]"}]}], ";"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cPhaseg", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"cPhaseMatrixg", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "mat", "]"}], "/", "2"}], ",", "tgt", ",", "src",
      ",", "f"}], "]"}], ".", "mat"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.541892324050139*^9, 3.5418923832439737`*^9}, {
   3.541892419996154*^9, 3.541892469812888*^9}, {3.5418927711520452`*^9, 
   3.541892779495356*^9}, {3.541895553600812*^9, 3.541895572119014*^9}, {
   3.5418959625215397`*^9, 3.541895969001593*^9}, {3.5826604908722754`*^9, 
   3.5826604971523533`*^9}, {3.789837275642861*^9, 3.7898373254604855`*^9}, {
   3.7898373744969096`*^9, 3.789837397885563*^9}, {3.7898380241685915`*^9, 
   3.789838033096198*^9}, {3.789867449547353*^9, 3.7898675795036154`*^9}, {
   3.8140667026311607`*^9, 3.8140667326213436`*^9}, 3.8393735612248487`*^9, {
   3.839808614780611*^9, 3.8398087016768827`*^9}, {3.83980885651959*^9, 
   3.8398088595963144`*^9}, {3.839808900188835*^9, 3.839808903438035*^9}, {
   3.8398090706885815`*^9, 3.839809096329002*^9}, {3.8398932291737194`*^9, 
   3.8398932545509176`*^9}, {3.9781380668936377`*^9, 
   3.9781381094285192`*^9}, {3.97813864084971*^9, 3.978138739463293*^9}, {
   3.97813879326762*^9, 3.978138849544489*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"c20c0aa6-8335-42fb-9984-c8b0f353710f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Elementary column operation: colOp( mat, {tgt, src, f} )", "Subsection",
 CellChangeTimes->{{3.541896289891327*^9, 3.541896312315627*^9}, {
  3.5418964164058037`*^9, 3.541896434282475*^9}, {3.582660663156871*^9, 
  3.5826606760928087`*^9}, {3.5902466901843987`*^9, 
  3.590246690681549*^9}},ExpressionUUID->"f17136ef-cae4-4667-af7d-\
43ef41a2ae1f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"colOpMatrix", "[", 
   RowBox[{"t_", ",", "tgt_", ",", "src_", ",", "f_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "m", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"m", "=", 
      RowBox[{"IdentityMatrix", "[", "t", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"m", "[", 
       RowBox[{"[", 
        RowBox[{"src", ",", "tgt"}], "]"}], "]"}], "=", "f"}], ";", 
     "\[IndentingNewLine]", "m"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"colOp", "[", 
   RowBox[{"mat_", ",", 
    RowBox[{"{", 
     RowBox[{"tgt_", ",", "src_", ",", "f_"}], "}"}]}], "]"}], ":=", 
  RowBox[{"mat", ".", 
   RowBox[{"colOpMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Dimensions", "[", "mat", "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", "tgt", ",", "src", ",", "f"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.541896316334264*^9, 3.541896356964799*^9}, {
  3.5418963896573143`*^9, 3.541896410798658*^9}, {3.541896531745096*^9, 
  3.541896584520808*^9}, {3.541897192649218*^9, 3.541897192993518*^9}, {
  3.541948570895389*^9, 3.5419485786074257`*^9}, {3.5826606463869753`*^9, 
  3.582660650883093*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c3ca5576-34ad-481b-9645-4c5e98f88834"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Factoring out ancillas: ", "Subsection",
 CellChangeTimes->{{3.541896478964573*^9, 3.541896509264036*^9}, {
  3.541896608829483*^9, 3.54189666061486*^9}, {3.54189681088264*^9, 
  3.541896840449484*^9}, {3.5418972477951717`*^9, 3.541897250016605*^9}, {
  3.58326407091733*^9, 3.583264108757221*^9}, {3.583265965427372*^9, 
  3.5832660024583483`*^9}, {3.978902536665834*^9, 
  3.978902537612054*^9}},ExpressionUUID->"422c63b9-6ac9-465b-bf48-\
b32ee0ab5946"],

Cell["\<\
factorOut( matrix, tgt or {tgts} ) --- dropping (ancillary) qubit(s)
dropColumn( matrix, tgt or {tgts} ) --- dropping column(s)\
\>", "Text",
 CellChangeTimes->{{3.978902540911727*^9, 
  3.9789025441557827`*^9}},ExpressionUUID->"03d18170-89f7-487b-b92e-\
1df49ae87b7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"factorOut", "[", 
   RowBox[{"mat_", ",", "tgt_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`tgt", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Fold", "[", 
   RowBox[{"Delete", ",", "mat", ",", 
    RowBox[{"Reverse", "[", 
     RowBox[{"Sort", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "tgt", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"tgt", "+", 
           RowBox[{
            RowBox[{"Length", "[", "mat", "]"}], "/", "2"}]}], "}"}]}], "}"}],
        "]"}], "]"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.583265051851063*^9, 3.5832650824916067`*^9}, {
  3.583265157055293*^9, 3.583265196286992*^9}, {3.583265299215901*^9, 
  3.5832653253362007`*^9}, {3.583265660275339*^9, 3.583265685660317*^9}, {
  3.583265806611369*^9, 3.583265852357851*^9}, {3.76290161893204*^9, 
  3.7629016245854864`*^9}, {3.762904572236912*^9, 3.762904575111431*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"dcb05af3-69a1-422a-b63b-8bb40b3407d0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dropColumn", "[", 
   RowBox[{"mat_", ",", "cols_"}], "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"`cols", "'"}], " ", "can", " ", "either", " ", "be", " ", "a", 
    " ", "number", " ", "or", " ", "a", " ", "list", " ", "of", " ", 
    "numbers"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Transpose", "[", 
   RowBox[{"Fold", "[", 
    RowBox[{"Delete", ",", 
     RowBox[{"Transpose", "[", "mat", "]"}], ",", 
     RowBox[{"Reverse", "[", 
      RowBox[{"Sort", "[", 
       RowBox[{"Flatten", "[", 
        RowBox[{"{", "cols", "}"}], "]"}], "]"}], "]"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5832658944985*^9, 3.583265953702813*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"ca527e32-8202-4d74-99af-1edaa4409585"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Equivalence of the 3+1D QCAs from invertible \
subalgebra (ISA) and TQFT ", "Title"]], "Section",
 CellChangeTimes->{{3.9789021590818377`*^9, 3.978902194526802*^9}, 
   3.9789026574103107`*^9, {3.9789028128508673`*^9, 
   3.978902833568718*^9}},ExpressionUUID->"f0855017-65ec-41d6-ba0b-\
8df9c53e9c32"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "2"], TraditionalForm]],ExpressionUUID->
  "ac41c987-235e-49d1-be5c-2edf2115acf3"],
 " case"
}], "Section",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9789022045940933`*^9, 3.978902208818737*^9}, {
   3.978902556003229*^9, 3.9789025785587606`*^9}, {3.978902677297274*^9, 
   3.978902689649189*^9}, 3.978902870430583*^9, 
   3.978929128548359*^9},ExpressionUUID->"48f6d091-515b-44d5-82a2-\
c4ab899a59b8"],

Cell["The 3F QCAs from the main text are following:", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9789028095660343`*^9, 3.978902867766767*^9}, {
   3.978903184719337*^9, 3.978903185374393*^9}, 
   3.97892912854842*^9},ExpressionUUID->"05be0a41-42c9-4dd9-97fc-\
5af748319337"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCA3Fisa", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{
         FractionBox["y", "x"], "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", "z", "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"y", "+", 
         FractionBox["y", "x"], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "x", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", "y", "+", 
         FractionBox["y", "x"], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}], "0", 
        RowBox[{"y", "+", 
         RowBox[{"y", " ", "z"}]}]},
       {
        RowBox[{
         FractionBox["x", "y"], "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{"1", "+", "x", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{
         FractionBox["1", "y"], "+", "y", "+", 
         FractionBox["z", "y"], "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "z"}]}], "0"},
       {
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["z", "x"]}], 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["x", "2"]], "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["z", 
          SuperscriptBox["x", "2"]], "+", 
         FractionBox["z", "x"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["x", "2"]], "+", "z", "+", 
         FractionBox["z", 
          SuperscriptBox["x", "2"]]}], "0", 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["z", "x"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "x", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", "y", "+", 
         FractionBox["y", "x"], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}]},
       {
        RowBox[{"1", "+", 
         FractionBox["1", "y"], "+", "z", "+", 
         FractionBox["z", "y"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]], "+", "z", "+", 
         FractionBox["z", 
          SuperscriptBox["y", "2"]]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["z", "y"]}], "0", 
        RowBox[{"1", "+", "x", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{
         FractionBox["1", "y"], "+", "y", "+", 
         FractionBox["z", "y"], "+", 
         RowBox[{"y", " ", "z"}]}]},
       {
        RowBox[{
         FractionBox["1", "y"], "+", "y", "+", 
         FractionBox["z", "y"], "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", "y", "+", 
         FractionBox["y", "x"], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}], 
        RowBox[{
         FractionBox["1", "y"], "+", "y", "+", 
         FractionBox["z", "y"], "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["y", "x"], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["z", "x"], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["y", "x"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", "y", "+", "z", "+", 
         RowBox[{"y", " ", "z"}]}]},
       {
        RowBox[{"1", "+", "x", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "x", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", "z", "+", 
         FractionBox["z", "y"], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "x", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["x", "y"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["z", "x"], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{"x", "+", 
         SuperscriptBox["x", "2"], "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}]}], 
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"x", " ", "y"}], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}]},
       {
        RowBox[{
         FractionBox["1", "y"], "+", "y", "+", 
         FractionBox["z", "y"], "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{"1", "+", "y", "+", 
         FractionBox["y", "x"], "+", "z", "+", 
         RowBox[{"y", " ", "z"}], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}], 
        RowBox[{
         FractionBox["1", "y"], "+", "y", "+", 
         FractionBox["z", "y"], "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", "y", "+", 
         FractionBox["y", "x"], "+", "z", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         FractionBox[
          RowBox[{"y", " ", "z"}], "x"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", "z", "+", 
         FractionBox["z", "y"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["z", "x"], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"], "+", "z", "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}]}]},
       {
        RowBox[{"1", "+", "x", "+", 
         FractionBox["x", "y"], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "x", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", "x", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "x", "+", 
         FractionBox["z", "x"], "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", 
         FractionBox["z", "y"], "+", 
         FractionBox[
          RowBox[{"x", " ", "z"}], "y"]}], 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["z", "y"]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["x", "2"], "+", "z", "+", 
         RowBox[{
          SuperscriptBox["x", "2"], " ", "z"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}], "+", "z", "+", 
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.97796923909976*^9, 3.977969248068331*^9}, {
   3.977970316766069*^9, 3.977970317923752*^9}, 3.978081322640645*^9, 
   3.9789291285490437`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"1a3ba474-6b15-43e0-9c47-3f3a296ce2b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"QCA3Ftqft", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["y", "x"]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["z", "x"]}], "0", "0", "0", "0", 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]]}]},
       {"0", "1", "0", 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["z", 
          RowBox[{"x", " ", "y"}]]}], "0", "0", "0", 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], "0", 
        RowBox[{
         FractionBox["1", "y"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]]}]},
       {"0", "0", "1", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]]}], "0", "0", "0", 
        RowBox[{
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]]}], "0"},
       {
        RowBox[{"1", "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]}], "1", "0", "0", "0", 
        RowBox[{"y", "+", 
         RowBox[{"y", " ", "z"}]}], 
        RowBox[{"z", "+", 
         RowBox[{"y", " ", "z"}]}], "0", "0", "0"},
       {
        RowBox[{"z", "+", 
         RowBox[{"x", " ", "z"}]}], 
        RowBox[{"1", "+", "z", "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"z", "+", 
         SuperscriptBox["z", "2"]}], "0", "1", "0", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "z"}]}], "0", 
        RowBox[{"z", "+", 
         RowBox[{"x", " ", "z"}]}], "0", "0", "0"},
       {
        RowBox[{"1", "+", "x"}], 
        RowBox[{"1", "+", "y"}], 
        RowBox[{"z", "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "1", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "x"], "+", "y", "+", 
         FractionBox["y", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["z", "x"]}], "1", "0", "0", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}]},
       {"0", "0", "0", 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], 
        RowBox[{"1", "+", "y", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", 
           SuperscriptBox["y", "2"]}]], "+", 
         FractionBox["1", "y"], "+", "z"}], "0", "1", "0", 
        RowBox[{
         FractionBox["1", 
          RowBox[{
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}]},
       {"0", "0", "0", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]], "+", 
         FractionBox["y", "z"]}], 
        RowBox[{"1", "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y"}]], "+", 
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}], "0", "0", "1", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["1", 
          RowBox[{"y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          SuperscriptBox["z", "2"]], "+", 
         FractionBox["1", "z"]}], 
        RowBox[{
         FractionBox["1", "z"], "+", 
         FractionBox["1", 
          RowBox[{"x", " ", "y", " ", "z"}]]}]},
       {
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{
          SuperscriptBox["y", "2"], " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{"z", "+", 
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"y", " ", 
          SuperscriptBox["z", "2"]}]}], "0", "0", "0", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{
         RowBox[{"y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], "1", "0", "0"},
       {
        RowBox[{"x", "+", 
         FractionBox["1", "y"], "+", 
         FractionBox["x", "y"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{"1", "+", 
         FractionBox["1", "y"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"], " ", "z"}]}], 
        RowBox[{
         RowBox[{"x", " ", "z"}], "+", 
         FractionBox["z", "y"], "+", 
         RowBox[{"x", " ", "y", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", 
          SuperscriptBox["z", "2"]}]}], "0", "0", "0", 
        RowBox[{"x", "+", 
         FractionBox["x", "y"]}], 
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], 
        RowBox[{
         RowBox[{"x", " ", "z"}], "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], "0", "1", "0"},
       {
        RowBox[{"1", "+", "x", "+", 
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox["x", "z"]}], 
        RowBox[{"1", "+", "y", "+", 
         RowBox[{"x", " ", 
          SuperscriptBox["y", "2"]}], "+", 
         FractionBox["1", "z"]}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y"}], "+", "z", "+", 
         RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "0", 
        RowBox[{"x", "+", 
         FractionBox["x", "z"]}], 
        RowBox[{
         RowBox[{"x", " ", "y"}], "+", 
         FractionBox[
          RowBox[{"x", " ", "y"}], "z"]}], 
        RowBox[{"1", "+", 
         RowBox[{"x", " ", "y"}]}], "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9779685185953217`*^9, 3.977968534526911*^9}, {
   3.97798346692222*^9, 3.977983493199704*^9}, {3.978902713447686*^9, 
   3.978902725575778*^9}, 3.978929128549529*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"8ba1b080-136e-4772-8591-c8dd7b0b702c"],

Cell["Skew-Hermitian form for 3F QCA from TQFT", "Subsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.97890294962033*^9, 3.97890297925817*^9}, 
   3.978929128549605*^9},ExpressionUUID->"60ff85be-08b2-4058-9b34-\
7447455ddf7c"],

Cell["\<\
We first transform the 3F QCA as discussed in the main text. We first apply a \
lattice translation circuit of\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9789029853796797`*^9, 3.978903026292115*^9}, {
   3.978903619565587*^9, 3.978903644905817*^9}, 
   3.9789291285496483`*^9},ExpressionUUID->"2cb3cd99-288e-4edf-8202-\
b71925794502"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QCA3Ftqftshift", ":=", 
   RowBox[{"Expand", "[", 
    RowBox[{"PolynomialMod", "[", 
     RowBox[{
      RowBox[{
       TagBox[
        RowBox[{"(", "\[NoBreak]", GridBox[{
           {"x", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "x", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "x", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "1", "0", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "x", "0", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "x", "0", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "x", "0", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0"},
           {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1"}
          },
          GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
          
          GridBoxSpacings->{"Columns" -> {
              Offset[0.27999999999999997`], {
               Offset[0.7]}, 
              Offset[0.27999999999999997`]}, "Rows" -> {
              Offset[0.2], {
               Offset[0.4]}, 
              Offset[0.2]}}], "\[NoBreak]", ")"}],
        Function[BoxForm`e$, 
         MatrixForm[BoxForm`e$]]], ".", "QCA3Ftqft"}], ",", "2"}], "]"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QCA3Ftqftshift", "//", "Expand"}], "//", "MatrixForm"}]}], "Input",\

 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978060673927944*^9, 3.978060761443995*^9}, {
   3.978060805684637*^9, 3.978060812423719*^9}, {3.978074558746265*^9, 
   3.9780745830879602`*^9}, {3.97890276812446*^9, 3.9789027703090677`*^9}, 
   3.9789028787238073`*^9, {3.978903651764471*^9, 3.9789036536370983`*^9}, 
   3.9789291285498743`*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"9e2a5b1f-79a2-43d9-b2a9-6d386de857f8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"x", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", "z"}], "0", "0", "0", "0", 
      RowBox[{"1", "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}]},
     {"0", "x", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["z", "y"]}], "0", "0", "0", 
      RowBox[{
       FractionBox["x", "y"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}]},
     {"0", "0", "x", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"]}], "0", "0", "0", 
      RowBox[{
       FractionBox["x", "z"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"]}], "0"},
     {
      RowBox[{"1", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "1", "0", "0", "0", 
      RowBox[{"y", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "0"},
     {
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], 
      RowBox[{"1", "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"z", "+", 
       SuperscriptBox["z", "2"]}], "0", "1", "0", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "z"}]}], "0", 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], "0", "0", "0"},
     {
      RowBox[{"1", "+", "x"}], 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "1", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", "z"}], "x", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"1", "+", "x"}]},
     {"0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"x", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["x", "y"], "+", 
       RowBox[{"x", " ", "z"}]}], "0", "x", "0", 
      RowBox[{
       FractionBox["x", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"x", "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"x", "+", 
       FractionBox["x", "y"]}]},
     {"0", "0", "0", 
      RowBox[{
       FractionBox["x", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", "0", "x", 
      RowBox[{
       FractionBox["x", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["x", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["x", "z"]}], 
      RowBox[{
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{"z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "0", "0", 
      RowBox[{"x", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "1", "0", "0"},
     {
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       FractionBox["z", "y"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["x", "y"]}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "1", "0"},
     {
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       FractionBox["1", "z"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["x", "z"]}], 
      RowBox[{
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}]}], "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978060687462398*^9, 3.9780607617328176`*^9}, 
   3.9780608126775618`*^9, 3.9780745838223457`*^9, 3.978164206852013*^9, 
   3.978342026206675*^9, 3.978395951401486*^9, 3.978414204844325*^9, 
   3.9787420129703493`*^9, 3.978745313421979*^9, 3.978927268808197*^9, 
   3.978929128550098*^9, 3.978929170300911*^9, 3.983964743257745*^9, 
   3.983964899178152*^9, {3.983964960651743*^9, 3.9839650046543713`*^9}},
 CellLabel->
  "Out[21]//MatrixForm=",ExpressionUUID->"3e9210d0-32b7-48aa-80ce-\
78a93234bb8b"],

Cell["\<\
Now, the QCA is now of the form A + x B. Further applying the RG circuit, \
which is an FDQC together with a reorganization of the stabilizer generators.\
\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978903664809506*^9, 3.978903734589767*^9}, {
   3.978903806559317*^9, 3.978903808084941*^9}, 
   3.9789291285501423`*^9},ExpressionUUID->"73a580ab-3a52-4f52-9295-\
775b00a3f0d1"],

Cell[BoxData[
 RowBox[{"U$FDQC", ":=", 
  RowBox[{
   RowBox[{"IdentityMatrix", "[", "12", "]"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "y"}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", "6", "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "1"}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", 
     FractionBox["1", "y"]}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", "1", "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", 
     RowBox[{"1", "+", "z"}]}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", 
     RowBox[{"1", "+", 
      FractionBox["1", "z"]}]}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", 
     RowBox[{"1", "+", 
      FractionBox["1", 
       RowBox[{"y", "*", "z"}]]}]}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", 
     RowBox[{"1", "+", 
      RowBox[{"y", "*", "z"}]}]}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", "1", "}"}], "~", "hadamard", "~", 
   RowBox[{"{", "4", "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", 
     RowBox[{
      RowBox[{"1", "/", "y"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"y", " ", "z"}], ")"}]}]}]}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", 
     RowBox[{
      RowBox[{"1", "/", "z"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"y", " ", "z"}], ")"}]}]}]}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"y", " ", "z"}], ")"}]}]}]}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "6"}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"y", "^", "2"}], " ", "z"}], ")"}]}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"y", " ", "z"}], ")"}]}]}]}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"y", " ", 
         RowBox[{"z", "^", "2"}]}], ")"}]}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"y", " ", "z"}], ")"}]}]}]}], "}"}], "~", "cNot", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "z"}]}]}], "}"}], "~", "hadamard", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "}"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978407227124227*^9, 3.978407267269156*^9}, {
   3.978407309595299*^9, 3.978407336036821*^9}, {3.97890381707871*^9, 
   3.9789038180579023`*^9}, {3.9789272034109793`*^9, 3.978927212011154*^9}, {
   3.978927371106331*^9, 3.978927378774654*^9}, 3.978929128550798*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"18f82762-7ed2-4d51-a767-46cf40588880"],

Cell[BoxData[
 RowBox[{"E$", ":=", 
  RowBox[{
   RowBox[{"IdentityMatrix", "[", "12", "]"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"4", ",", "12", ",", "1"}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"4", ",", "11", ",", 
     RowBox[{"1", "/", "y"}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", 
     RowBox[{"1", "+", 
      RowBox[{"y", "*", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", 
     RowBox[{
      RowBox[{"y", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"y", "^", "2"}], "*", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", 
     RowBox[{
      RowBox[{"y", "*", "z"}], "+", 
      RowBox[{"y", "*", 
       RowBox[{"z", "^", "2"}]}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"8", ",", "4", ",", 
     RowBox[{"y", "+", 
      RowBox[{"y", "*", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"9", ",", "4", ",", 
     RowBox[{"z", "+", 
      RowBox[{"y", "*", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"1", ",", "9", ",", "1"}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8", ",", 
     FractionBox["1", "y"]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "7", ",", "y"}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"3", ",", "7", ",", "1"}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"7", ",", "1", ",", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]], "+", 
      FractionBox["1", "z"], "+", 
      FractionBox["1", 
       RowBox[{"y", " ", "z"}]], "+", "z", "+", 
      RowBox[{"y", " ", "z"}], "+", 
      RowBox[{"y", " ", 
       SuperscriptBox["z", "2"]}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"10", ",", "11", ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "y"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"10", ",", "12", ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", 
     RowBox[{
      RowBox[{"y", "*", "z"}], "+", 
      RowBox[{
       RowBox[{"y", "^", "2"}], "*", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", 
     RowBox[{
      RowBox[{"y", "*", "z"}], "+", 
      RowBox[{"y", "*", 
       RowBox[{"z", "^", "2"}]}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", 
     RowBox[{"1", "+", "y"}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", 
     RowBox[{"1", "+", "z"}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"8", ",", "4", ",", 
     RowBox[{"y", "+", 
      RowBox[{"y", "*", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"9", ",", "4", ",", 
     RowBox[{"z", "+", 
      RowBox[{"y", "*", "z"}]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "10", ",", "y"}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "10", ",", "1"}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "12", ",", 
     RowBox[{"1", "+", 
      FractionBox["y", "z"]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"6", ",", "12", ",", 
     RowBox[{"1", "+", 
      FractionBox["1", "z"]}]}], "}"}], "~", "colOp", "~", 
   RowBox[{"{", 
    RowBox[{"5", ",", "11", ",", 
     RowBox[{"1", "+", 
      FractionBox["1", "y"]}]}], "}"}]}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978407254287252*^9, 3.9784072685838013`*^9}, {
   3.9784073111400967`*^9, 3.978407337759406*^9}, {3.978927215709257*^9, 
   3.9789272203657637`*^9}, {3.9789273724056664`*^9, 3.978927376647298*^9}, 
   3.97892912855133*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"bcf20b3a-152c-4aef-a9ed-f6c296d9dcaa"],

Cell[BoxData[{
 RowBox[{"QCA3Ftqft$transformed", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"U$FDQC", ".", "QCA3Ftqftshift", ".", "E$"}], "//", "pmod2"}], "//",
    "Expand"}]}], "\[IndentingNewLine]", 
 RowBox[{"QCA3Ftqft$transformed", "//", "MatrixForm"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9789272893705187`*^9, 3.9789273009038467`*^9}, {
   3.9789273963989897`*^9, 3.978927414735223*^9}, {3.978928241516595*^9, 
   3.978928258501103*^9}, 3.9789291285515223`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"69288c9b-fbc7-4ac4-8d74-c48e1ee6d402"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"x", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "x", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["x", "y"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["z", "y"]}], "0", "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}]},
     {"0", "0", "x", "0", 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["y", "z"]}], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", "0", "0", "0", 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"]}], "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "0", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["x", "z"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "1", 
      FractionBox["1", "y"]},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{"x", "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", "y", "1", "0", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "x", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{
       FractionBox["x", "z"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       RowBox[{"x", " ", "z"}], "+", 
       FractionBox["z", "y"]}], "0", "x", "0", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"x", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}]},
     {"0", "0", "0", "0", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["x", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["y", "z"], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{"x", "+", 
       FractionBox["x", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", "z"}], "0", "0", "x", "0", 
      RowBox[{"1", "+", 
       FractionBox["x", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"x", "+", "z", "+", 
       RowBox[{"x", " ", "z"}], "+", 
       SuperscriptBox["z", "2"]}], "0", "1", "0", "0", "0", 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], "0", "0", "0"},
     {"0", 
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"], "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["x", "z"], "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "0", 
      RowBox[{"1", "+", "y"}], "0", "0", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.978927304150446*^9, 3.978927382571306*^9, 3.978927415642712*^9, 
   3.97892826143161*^9, 3.9789291285519323`*^9, 3.9789291704259253`*^9, 
   3.98396474334674*^9, 3.9839648992602587`*^9, {3.983964960743037*^9, 
   3.983965004765066*^9}},
 CellLabel->
  "Out[25]//MatrixForm=",ExpressionUUID->"2176d4f6-4a99-4e70-8a09-\
a9004dbf43d8"],

Cell["\<\
Since the first and fourth qubits are disentangled from the rest of the \
system, we can remove them.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978927424277589*^9, 3.9789274459592333`*^9}, {
   3.978927487664226*^9, 3.9789274890071163`*^9}, 
   3.978929128551982*^9},ExpressionUUID->"5e47b57f-267e-44cb-94b3-\
bd7316c6edb7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QCA3FtqftRG", ":=", 
   RowBox[{"QCA3Ftqft$transformed", "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4", ",", "7", ",", "10"}], "}"}], "~", "factorOut", 
    "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "4"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QCA3FtqftRG", "//", "MatrixForm"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.97892746636828*^9, {3.9789282661379337`*^9, 3.9789282816473083`*^9}, 
   3.978929128552176*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"4d199aa9-8969-4598-882e-1d8ff867b508"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"x", "0", 
      RowBox[{"x", "+", 
       FractionBox["x", "y"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["z", "y"]}], "0", "0", "0", 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}]},
     {"0", "x", 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["y", "z"]}], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}], "0", "0", 
      RowBox[{
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"]}], "0"},
     {
      RowBox[{
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{
       FractionBox["1", "y"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", 
        SuperscriptBox["z", "2"]}]}], 
      RowBox[{"1", "+", "y"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["x", "z"], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "1", 
      FractionBox["1", "y"]},
     {
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{"x", "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], "y", "1", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}]}], 
      RowBox[{
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}]}], "0", "0"},
     {"0", "0", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{
       FractionBox["x", "z"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       RowBox[{"x", " ", "z"}], "+", 
       FractionBox["z", "y"]}], "x", "0", 
      RowBox[{"x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]]}], 
      RowBox[{"x", "+", 
       FractionBox["1", 
        SuperscriptBox["y", "2"]], "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}]},
     {"0", "0", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["x", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", 
         SuperscriptBox["z", "2"]}]], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["x", 
        RowBox[{"y", " ", "z"}]], "+", 
       FractionBox["y", "z"], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"]}], 
      RowBox[{"x", "+", 
       FractionBox["x", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", "z"}], "0", "x", 
      RowBox[{"1", "+", 
       FractionBox["x", 
        SuperscriptBox["z", "2"]], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["x", "z"]}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "z"], "+", 
       FractionBox["1", 
        RowBox[{"y", " ", "z"}]]}]},
     {
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"x", "+", "z", "+", 
       RowBox[{"x", " ", "z"}], "+", 
       SuperscriptBox["z", "2"]}], "1", "0", "0", 
      RowBox[{"z", "+", 
       RowBox[{"x", " ", "z"}]}], "0", "0"},
     {
      RowBox[{"1", "+", "y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       RowBox[{"x", " ", 
        SuperscriptBox["y", "2"]}], "+", 
       FractionBox["1", "z"], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"], "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{
        SuperscriptBox["y", "2"], " ", "z"}]}], 
      RowBox[{"1", "+", "x", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox["x", "z"], "+", "z", "+", 
       RowBox[{"y", " ", "z"}], "+", 
       RowBox[{"x", " ", "y", " ", "z"}], "+", 
       RowBox[{"y", " ", 
        SuperscriptBox["z", "2"]}]}], 
      RowBox[{"1", "+", "y"}], "0", 
      RowBox[{"y", "+", 
       RowBox[{"x", " ", "y"}], "+", 
       FractionBox[
        RowBox[{"x", " ", "y"}], "z"], "+", 
       RowBox[{"y", " ", "z"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"x", " ", "y"}], "+", "z", "+", 
       RowBox[{"y", " ", "z"}]}], "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.978928282151915*^9, 3.9789291285526037`*^9, 3.978929170519273*^9, 
   3.983964743408348*^9, 3.983964899321007*^9, {3.983964960803357*^9, 
   3.9839650048344793`*^9}},
 CellLabel->
  "Out[27]//MatrixForm=",ExpressionUUID->"d170ee09-b5f1-4ab9-a9a4-\
caa660b4e16c"],

Cell["Checking that our transformed QCA remain symplectic.", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9789279547586527`*^9, 3.978927975815919*^9}, 
   3.97892912855267*^9},ExpressionUUID->"d1045ae2-310b-4782-ab0e-\
adfca2ca6522"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"QCA3FtqftRG", ",", "QCA3FtqftRG"}], "]"}], "//", "pmod2"}], "//",
    "Expand"}], "//", "MatrixForm"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978927980216546*^9, 3.9789280006933813`*^9}, 
   3.978929128552878*^9},
 CellLabel->"In[28]:=",ExpressionUUID->"b9df3c17-3d38-4a5d-94ae-b6c76cf8bf4e"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "1", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1"},
     {"1", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "1", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "1", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978927990121784*^9, 3.978928001160746*^9}, 
   3.978928287491622*^9, 3.97892912855332*^9, 3.978929170693222*^9, 
   3.9839647435176477`*^9, 3.9839648994277782`*^9, {3.983964960912067*^9, 
   3.983965004956834*^9}},
 CellLabel->
  "Out[28]//MatrixForm=",ExpressionUUID->"af04cd3e-98a2-42a8-9792-\
a430193f3514"],

Cell["Using the lemma to compute the skew-Hermitian form, we find", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978927502193687*^9, 3.978927509513638*^9}, {
   3.9789279266797733`*^9, 3.978927936857779*^9}, 3.978928069076438*^9, 
   3.978929128553356*^9},ExpressionUUID->"a30adf0c-e8ed-4bb0-8351-\
b6e92b606b94"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B0$QCA3FtqftRG", ":=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"QCA3FtqftRG", ",", "x"}], "]"}], "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalXi]3Ftqft", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"symprod", "[", 
      RowBox[{"B0$QCA3FtqftRG", ",", "B0$QCA3FtqftRG"}], "]"}], "//", 
     "pmod2"}], "//", "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalXi]3Ftqft", "//", "MatrixForm"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978928071779132*^9, 3.978928212506734*^9}, {
   3.978928307117696*^9, 3.978928322277808*^9}, 3.97892912855354*^9},
 CellLabel->"In[29]:=",ExpressionUUID->"66c4a578-2512-44e3-b79d-0d01731f070c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "z"], "+", "z"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", "z", "+", 
       FractionBox["z", "y"]}], "0", 
      FractionBox["1", "y"]},
     {
      RowBox[{"1", "+", "y", "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["y", "z"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}], 
      FractionBox["1", "z"], "0"},
     {"0", "z", 
      RowBox[{
       FractionBox["1", "z"], "+", "z"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "y"], "+", "z", "+", 
       FractionBox["z", "y"]}]},
     {"y", "0", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["1", "z"], "+", 
       FractionBox["y", "z"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.978928213762959*^9, {3.9789282991654882`*^9, 3.9789283233685503`*^9}, 
   3.978929128553967*^9, 3.9789291708545923`*^9, 3.983964743618021*^9, 
   3.983964899526197*^9, {3.983964961006628*^9, 3.9839650050648623`*^9}},
 CellLabel->
  "Out[31]//MatrixForm=",ExpressionUUID->"c608f4dd-929e-430e-9961-\
9f3ec4c91514"],

Cell[TextData[{
 "Checking the above is skew-Hermitian (note that -1 in ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fd6d982f-ffb7-4d3f-93f3-4d9bdd809859"],
 " is the same as 1) and invertible."
}], "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978928336671987*^9, 3.97892838800851*^9}, {
   3.97892842343358*^9, 3.978928425496325*^9}, {3.978928665630497*^9, 
   3.97892868199382*^9}, 
   3.9789291285540457`*^9},ExpressionUUID->"974db0a4-569d-4526-8914-\
9baf2c2bc062"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dagger", "[", "\[CapitalXi]3Ftqft", "]"}], "==", 
  "\[CapitalXi]3Ftqft"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978928390957713*^9, 3.978928409948228*^9}, {
   3.978928692531272*^9, 3.978928733471747*^9}, 3.978929128554243*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"bd4ff90c-aed4-4d26-808d-121f6c32e081"],

Cell[BoxData["True"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.9789284114154987`*^9, {3.97892871876962*^9, 3.978928734362155*^9}, 
   3.978929128554676*^9, 3.978929171152224*^9, 3.983964743803141*^9, 
   3.983964899719928*^9, {3.983964961187549*^9, 3.9839650052627897`*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"dbcdc3c6-44f6-40c9-8505-f7f5c1d6adda"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Det", "[", "\[CapitalXi]3Ftqft", "]"}], "//", "pmod2"}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978928415897251*^9, 3.9789284452679863`*^9}, 
   3.978929128554881*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"209bc0da-94ed-4443-8422-f374cafd2ebd"],

Cell[BoxData["1"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978928433487411*^9, 3.978928445743184*^9}, 
   3.978929128555286*^9, 3.97892917132437*^9, 3.98396474391094*^9, 
   3.983964899820018*^9, {3.983964961285809*^9, 3.9839650053720512`*^9}},
 CellLabel->"Out[33]=",ExpressionUUID->"b0c65dc7-107f-45a6-8158-49733823e8cb"],

Cell[TextData[StyleBox["Skew-Hermitian form for 3F QCA from ISA", \
"Subsection"]], "Subsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9784100458048162`*^9, 3.978410062387138*^9}, {
   3.9789030625251293`*^9, 3.978903085858293*^9}, 3.9789291285553303`*^9, {
   3.97892922237782*^9, 
   3.97892922374236*^9}},ExpressionUUID->"81f46bd5-a6e2-4a5d-b876-\
c87a14fbbbd6"],

Cell["\<\
Note that our 3F QCA from ISA is already in the form of A + z B. We then \
compute the skew-Hermitian form.\
\>", "Text",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.9789287485803213`*^9, 3.978928766009804*^9}, {
   3.978928796654715*^9, 3.978928822986877*^9}, 
   3.9789291285553703`*^9},ExpressionUUID->"9f4c996c-914c-4ae6-9e6d-\
082b2599ae6a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B0$3Fisa", ":=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"QCA3Fisa", ",", "z"}], "]"}], "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalXi]3Fisa", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"symprod", "[", 
      RowBox[{"B0$3Fisa", ",", "B0$3Fisa"}], "]"}], "//", "pmod2"}], "//", 
    "Expand"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalXi]3Fisa", "//", "MatrixForm"}]}], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978075695190867*^9, 3.978075733783535*^9}, {
   3.978410132697418*^9, 3.978410136286722*^9}, {3.978928835162919*^9, 
   3.9789289181755342`*^9}, 3.978929128555571*^9, {3.9839649487381907`*^9, 
   3.9839649563701677`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"31413ec2-7f91-4ac3-ac57-2183f74d332a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["y", "x"]}], "0", "y"},
     {
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}], "x", "0"},
     {"0", 
      FractionBox["1", "x"], 
      RowBox[{
       FractionBox["1", "x"], "+", "x"}], 
      RowBox[{"1", "+", 
       FractionBox["1", "x"], "+", "y", "+", 
       FractionBox["y", "x"]}]},
     {
      FractionBox["1", "y"], "0", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["1", "y"], "+", 
       FractionBox["x", "y"]}], 
      RowBox[{
       FractionBox["1", "y"], "+", "y"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.978075734388176*^9, {3.978081339324093*^9, 3.978081343977995*^9}, 
   3.978164207829652*^9, 3.978410139760544*^9, 3.978414207752359*^9, 
   3.978742017973022*^9, 3.978745318779509*^9, 3.978927273757876*^9, 
   3.978928919008504*^9, 3.978929128556262*^9, 3.978929171377274*^9, 
   3.983964743990562*^9, 3.9839648998477173`*^9, {3.983964961315538*^9, 
   3.98396500540302*^9}},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"1ee78a18-2575-44c4-bb1c-\
462a7c892cd9"],

Cell["\<\
Equivalence of the skew-Hermitian forms by a coordinate change\
\>", "Subsection",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{
  3.978929028091984*^9, 3.978929128556325*^9, {3.978929183850754*^9, 
   3.97892920591383*^9}},ExpressionUUID->"a98d04cb-ec9a-46be-8301-\
12151c11fd62"],

Cell[BoxData[
 RowBox[{"\[CapitalXi]3Fisa", "==", 
  RowBox[{"(", 
   RowBox[{"\[CapitalXi]3Ftqft", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "->", 
       FractionBox["1", "x"]}], ",", 
      RowBox[{"y", "->", 
       FractionBox["1", "y"]}]}], "}"}]}], ")"}]}]], "Input",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.97841019025497*^9, 3.9784102428984823`*^9}, {
  3.97892912855659*^9, 3.978929194951146*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"0b0ddf2f-7b7f-41db-9f8a-d20328b66cc1"],

Cell[BoxData["True"], "Output",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.},
 CellChangeTimes->{{3.978410217888623*^9, 3.9784102435189457`*^9}, 
   3.978414208042623*^9, 3.978742018464847*^9, 3.978745319253767*^9, 
   3.978927274217374*^9, 3.9789291285568027`*^9, {3.978929171541606*^9, 
   3.97892919495138*^9}, 3.983964744097412*^9, 3.983964899950143*^9, {
   3.983964961417165*^9, 3.9839650055088997`*^9}},
 CellLabel->"Out[37]=",ExpressionUUID->"e32e8839-dfc1-48bd-9085-de1a3ad62bf8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "p"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "797c9629-e021-4421-9cad-1e5aea416eaf"],
 " case"
}], "Section",
 CellChangeTimes->{{3.9789292515219727`*^9, 
  3.9789293219244013`*^9}},ExpressionUUID->"aba8fad0-44fd-4c85-9320-\
5bb3004b0f1b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"QCAZkp$tqft", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "x"}]], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "x"}]], "-", 
         FractionBox["y", 
          RowBox[{"2", " ", "x"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "x"}]]}], "+", 
         FractionBox["z", 
          RowBox[{"2", " ", "x"}]]}], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "k", " ", "x"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "x", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "k", " ", "x"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "x", " ", "y"}]]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "y"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y"}]]}], 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y"}]], "-", 
         FractionBox["z", 
          RowBox[{"2", " ", "x", " ", "y"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "y"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "y", " ", "z"}]]}], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "k", " ", "y"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "x", " ", "y"}]]}]},
       {
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "y", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "x", " ", "z"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "k", " ", "x", " ", "z"}]]}], "0"},
       {
        RowBox[{
         FractionBox["k", "2"], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x"}]], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "y", " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["k", 
          RowBox[{"2", " ", "x"}]], "+", 
         FractionBox[
          RowBox[{"k", " ", "y"}], "2"], "-", 
         FractionBox[
          RowBox[{"k", " ", "y"}], 
          RowBox[{"2", " ", "x"}]], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["k", "2"], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x"}]], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y"}]], "+", 
         FractionBox[
          RowBox[{"k", " ", "z"}], 
          RowBox[{"2", " ", "x"}]]}], 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "y", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "z"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "2"], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "x"}]]}]},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["k", "2"]}], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["k", "2"], "-", 
         FractionBox[
          RowBox[{"k", " ", "y"}], "2"], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["k", "2"]}], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", 
           SuperscriptBox["y", "2"]}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "y"}]], "+", 
         FractionBox[
          RowBox[{"k", " ", "z"}], "2"]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "y"}]]}]},
       {
        RowBox[{
         FractionBox["k", 
          RowBox[{"2", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "z"}]], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "y", " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y", " ", 
           SuperscriptBox["z", "2"]}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "z"}]], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]], "-", 
         FractionBox[
          RowBox[{"k", " ", "y"}], 
          RowBox[{"2", " ", "z"}]]}], 
        RowBox[{
         FractionBox["k", "2"], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y"}]], "-", 
         FractionBox["k", 
          RowBox[{"2", " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"2", " ", "y", " ", 
            SuperscriptBox["z", "2"]}]]}], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"]}]], "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "z"}]]}], 
        RowBox[{"1", "-", 
         FractionBox["1", 
          RowBox[{"2", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QCAZkp$isa", ":=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", "k", " ", "x"}]]}], "+", 
         FractionBox["x", 
          RowBox[{"4", " ", "k"}]], "-", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", 
           SuperscriptBox["x", "2"], " ", "y", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", "k"}]]}], "+", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "x"}]], "+", 
         FractionBox["y", 
          RowBox[{"4", " ", "k"}]], "+", 
         FractionBox["y", 
          RowBox[{"4", " ", "k", " ", "x"}]], "-", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", 
           SuperscriptBox["x", "2"], " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "x", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", 
           SuperscriptBox["x", "2"], " ", "y", " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "x", " ", "y", " ", "z"}]]}]},
       {"0", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", "k"}]], "-", 
         FractionBox["x", 
          RowBox[{"4", " ", "k"}]], "-", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "y"}]], "-", 
         FractionBox["x", 
          RowBox[{"4", " ", "k", " ", "y"}]], "+", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "+", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "y", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "y"}]], "-", 
         FractionBox["y", 
          RowBox[{"4", " ", "k"}]], "+", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "x", " ", "z"}]], "-", 
         FractionBox["1", 
          RowBox[{"4", " ", "k", " ", "x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]]}]},
       {
        RowBox[{
         FractionBox["k", 
          RowBox[{"4", " ", "y"}]], "-", 
         FractionBox[
          RowBox[{"k", " ", "y"}], "4"], "+", 
         FractionBox["k", 
          RowBox[{"4", " ", "x", " ", "z"}]], "-", 
         FractionBox["k", 
          RowBox[{"4", " ", "x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]]}], 
        RowBox[{
         FractionBox["k", "4"], "-", 
         FractionBox["k", 
          RowBox[{"4", " ", "x"}]], "-", 
         FractionBox[
          RowBox[{"k", " ", "y"}], "4"], "-", 
         FractionBox[
          RowBox[{"k", " ", "y"}], 
          RowBox[{"4", " ", "x"}]], "+", 
         FractionBox["k", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"4", " ", "x", " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", "y", " ", "z"}]], "-", 
         FractionBox["k", 
          RowBox[{"4", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0"},
       {
        RowBox[{
         RowBox[{"-", 
          FractionBox["k", "4"]}], "+", 
         FractionBox[
          RowBox[{"k", " ", "x"}], "4"], "+", 
         FractionBox["k", 
          RowBox[{"4", " ", "y"}]], "+", 
         FractionBox[
          RowBox[{"k", " ", "x"}], 
          RowBox[{"4", " ", "y"}]], "-", 
         FractionBox["k", 
          RowBox[{"4", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "-", 
         FractionBox["k", 
          RowBox[{"4", " ", "x", " ", 
           SuperscriptBox["y", "2"], " ", "z"}]], "-", 
         FractionBox["k", 
          RowBox[{"4", " ", "y", " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"4", " ", "x", " ", "y", " ", "z"}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox["k", 
           RowBox[{"4", " ", "x"}]]}], "+", 
         FractionBox[
          RowBox[{"k", " ", "x"}], "4"], "-", 
         FractionBox["k", 
          RowBox[{"4", " ", "y", " ", "z"}]], "+", 
         FractionBox["k", 
          RowBox[{"4", " ", 
           SuperscriptBox["x", "2"], " ", "y", " ", "z"}]]}], "0", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         FractionBox["1", 
          RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]}], "Input",
 CellChangeTimes->{{3.978929430062914*^9, 3.978929495019924*^9}, 
   3.97893037193435*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"0740ee4c-839f-45d4-aab0-011362706e9f"],

Cell[CellGroupData[{

Cell["Skew-Hermitian form from TQFT", "Subsection",
 CellChangeTimes->{{3.978929556349306*^9, 
  3.9789295750437927`*^9}},ExpressionUUID->"ad537696-f53e-4e20-ad66-\
e0fbef6b1724"],

Cell[TextData[{
 "Let us bring the QCA from TQFT into the form of A + ",
 Cell[BoxData[
  FormBox[
   FractionBox["1", "z"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e729bda2-2980-4497-a8dd-7d380ed1be44"],
 " B. We act on it by the following FDQC."
}], "Text",
 CellChangeTimes->{{3.9789295927774067`*^9, 3.978929663243546*^9}, {
  3.978930041769767*^9, 
  3.978930043590222*^9}},ExpressionUUID->"be912a13-38de-4a52-bbcf-\
4ba5c17f4f90"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U$FDQC$Zp", ":=", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", "6", "]"}], "~", "hadamard", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{
       RowBox[{"1", " ", "/", "y"}], "/", " ", "z"}]}], "}"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "2", ",", 
      RowBox[{
       RowBox[{"-", "1"}], " ", "/", " ", "z"}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x"}]]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{
       FractionBox["1", "2"], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "y"}]]}]}], "}"}], "~", "hadamard", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y"}]]}]}], "}"}], "~", "cNot", 
    "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "y"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y"}]]}]}], "}"}], "~", 
    "hadamard", "~", 
    RowBox[{"{", "3", "}"}], "~", "hadamard", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{
       FractionBox["k", "2"], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x"}]], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", "y"}]], "+", 
       FractionBox[
        RowBox[{"k", " ", "z"}], 
        RowBox[{"2", " ", "x"}]]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["k", "2"]}], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y", "2"]}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "y"}]], "+", 
       FractionBox[
        RowBox[{"k", " ", "z"}], "2"]}]}], "}"}], "~", "hadamard", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"2", ",", "3", ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y"}]], "+", 
       FractionBox["z", "2"]}]}], "}"}], "~", "cNot", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "x"}]]}], "-", 
       FractionBox[
        RowBox[{"y", " ", "z"}], "2"]}]}], "}"}], "~", "cPhaseg", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", 
      RowBox[{
       FractionBox["k", "2"], "-", 
       FractionBox["k", 
        RowBox[{"4", " ", "x", " ", "y"}]], "-", 
       FractionBox[
        RowBox[{"k", " ", "x", " ", "y"}], "4"], "-", 
       FractionBox["k", 
        RowBox[{"4", " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"4", " ", "x", " ", "y", " ", "z"}]], "-", 
       FractionBox[
        RowBox[{"k", " ", "z"}], "4"], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "k", " ", "x", " ", "y", " ", "z"}]}]}], 
     "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QCAZkp$tqft$transformed", ":=", 
   RowBox[{
    RowBox[{"U$FDQC$Zp", ".", "QCAZkp$tqft"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"QCAZkp$tqft$transformed", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.978929683081904*^9, 3.978929753543913*^9}, {
  3.978929877224348*^9, 3.9789298882248898`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"ddd4a42c-983b-404d-8ddd-4d11c0a0f916"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k"}]], "-", 
       FractionBox["y", 
        RowBox[{"2", " ", "k"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "k", " ", "x"}]]}], "-", 
       FractionBox["y", 
        RowBox[{"2", " ", "k"}]], "+", 
       FractionBox["y", 
        RowBox[{"2", " ", "k", " ", "x"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y", " ", "z"}]]}], "0"},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y", " ", "z"}]]}], "0"},
     {"0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {
      RowBox[{
       FractionBox["k", "2"], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x"}]], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "y", " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["k", 
        RowBox[{"2", " ", "x"}]], "+", 
       FractionBox[
        RowBox[{"k", " ", "y"}], "2"], "-", 
       FractionBox[
        RowBox[{"k", " ", "y"}], 
        RowBox[{"2", " ", "x"}]], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["k", "2"]}], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       FractionBox[
        RowBox[{"k", " ", "y"}], "2"], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", "0", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.978929730461172*^9, 3.9789297539684277`*^9}, 
   3.978929889372047*^9, 3.983964744176825*^9, 3.983964899997212*^9, {
   3.983964961464944*^9, 3.983965005578431*^9}},
 CellLabel->
  "Out[42]//MatrixForm=",ExpressionUUID->"d17df481-d2d2-45dd-99b6-\
8caa15757aa3"]
}, Open  ]],

Cell["Removing the third qudit from our unit cell, we have", "Text",
 CellChangeTimes->{{3.978929762557824*^9, 
  3.978929785132346*^9}},ExpressionUUID->"1d164e8b-a3ca-4a25-bfde-\
8f14d6255430"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"QCAZkp$tqftRG", ":=", 
   RowBox[{"QCAZkp$tqft$transformed", "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"3", ",", "6"}], "}"}], "~", "factorOut", "~", 
    RowBox[{"{", "3", "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QCAZkp$tqftRG", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.978929790088764*^9, 3.978929835172256*^9}, 
   3.9789298960458097`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"cc5951d3-551b-45ff-8ed1-411632e414e2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k"}]], "-", 
       FractionBox["y", 
        RowBox[{"2", " ", "k"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", "k", " ", "x"}]]}], "-", 
       FractionBox["y", 
        RowBox[{"2", " ", "k"}]], "+", 
       FractionBox["y", 
        RowBox[{"2", " ", "k", " ", "x"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y", " ", "z"}]]}]},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "k"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x"}]], "-", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "y", " ", "z"}]], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "k", " ", "x", " ", "y", " ", "z"}]]}]},
     {
      RowBox[{
       FractionBox["k", "2"], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x"}]], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "y", " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["k", 
        RowBox[{"2", " ", "x"}]], "+", 
       FractionBox[
        RowBox[{"k", " ", "y"}], "2"], "-", 
       FractionBox[
        RowBox[{"k", " ", "y"}], 
        RowBox[{"2", " ", "x"}]], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["k", "2"]}], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "y", " ", "z"}]]}], 
      RowBox[{
       FractionBox["k", "2"], "-", 
       FractionBox[
        RowBox[{"k", " ", "y"}], "2"], "-", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", 
         SuperscriptBox["y", "2"], " ", "z"}]], "+", 
       FractionBox["k", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}], "0", 
      RowBox[{
       FractionBox["1", "2"], "+", 
       FractionBox["1", 
        RowBox[{"2", " ", "x", " ", "y", " ", "z"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.978929827445198*^9, 3.978929835884338*^9}, 
   3.9789298969481497`*^9, 3.983964744210807*^9, 3.983964900029737*^9, {
   3.983964961498657*^9, 3.983965005612701*^9}},
 CellLabel->
  "Out[44]//MatrixForm=",ExpressionUUID->"25dfb993-293e-419d-9cf2-\
e89d78f6a99e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B0Zp$tqft", ":=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"QCAZkp$tqftRG", ",", 
      FractionBox["1", "z"]}], "]"}], "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalXi]Zp$tqft", ":=", 
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"B0Zp$tqft", ",", "B0Zp$tqft"}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalXi]Zp$tqft", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.978930015627145*^9, 3.9789301114717913`*^9}, {
  3.978930358720615*^9, 3.978930360928083*^9}, {3.983964974648076*^9, 
  3.983964977207396*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"54503ff4-821f-4156-a56a-e9515c9d62b0"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "k", " ", "y"}]], "-", 
       FractionBox["y", 
        RowBox[{"4", " ", "k"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", "k"}]]}], "-", 
       FractionBox["1", 
        RowBox[{"4", " ", "k", " ", "x"}]], "-", 
       FractionBox["y", 
        RowBox[{"4", " ", "k"}]], "+", 
       FractionBox["y", 
        RowBox[{"4", " ", "k", " ", "x"}]]}]},
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "k"}]], "+", 
       FractionBox["x", 
        RowBox[{"4", " ", "k"}]], "+", 
       FractionBox["1", 
        RowBox[{"4", " ", "k", " ", "y"}]], "-", 
       FractionBox["x", 
        RowBox[{"4", " ", "k", " ", "y"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", "k", " ", "x"}]]}], "+", 
       FractionBox["x", 
        RowBox[{"4", " ", "k"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.978930079816628*^9, 3.9789301120653353`*^9, 3.978930362831312*^9, 
   3.9839647442318277`*^9, 3.983964900049419*^9, {3.98396496151972*^9, 
   3.983965005660433*^9}},
 CellLabel->
  "Out[47]//MatrixForm=",ExpressionUUID->"911dbb46-4f48-4693-9d3c-\
273d368a41d9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Skew-Hermitian form from ISA", "Subsection",
 CellChangeTimes->{{3.9789301286967697`*^9, 
  3.9789301372275677`*^9}},ExpressionUUID->"66f17e7f-7f8e-4a68-8c5f-\
c40969968822"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"B0Zp$isa", ":=", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"QCAZkp$isa", ",", 
      FractionBox["1", "z"]}], "]"}], "~", "dropColumn", "~", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalXi]Zp$isa", ":=", 
   RowBox[{
    RowBox[{"symprod", "[", 
     RowBox[{"B0Zp$isa", ",", "B0Zp$isa"}], "]"}], "//", "Expand"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[CapitalXi]Zp$isa", "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9789301703026743`*^9, 3.978930217077261*^9}, {
  3.978930347538908*^9, 3.978930356919977*^9}, {3.983964969671022*^9, 
  3.9839649715809803`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"4d729a59-6b97-492c-a56a-ab2c319fe08f"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", "k", " ", "x"}]]}], "+", 
       FractionBox["x", 
        RowBox[{"4", " ", "k"}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"4", " ", "k"}]]}], "+", 
       FractionBox["1", 
        RowBox[{"4", " ", "k", " ", "x"}]], "+", 
       FractionBox["y", 
        RowBox[{"4", " ", "k"}]], "+", 
       FractionBox["y", 
        RowBox[{"4", " ", "k", " ", "x"}]]}]},
     {
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "k"}]], "-", 
       FractionBox["x", 
        RowBox[{"4", " ", "k"}]], "-", 
       FractionBox["1", 
        RowBox[{"4", " ", "k", " ", "y"}]], "-", 
       FractionBox["x", 
        RowBox[{"4", " ", "k", " ", "y"}]]}], 
      RowBox[{
       FractionBox["1", 
        RowBox[{"4", " ", "k", " ", "y"}]], "-", 
       FractionBox["y", 
        RowBox[{"4", " ", "k"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.978930217553307*^9, {3.9789303650554857`*^9, 3.978930375161323*^9}, 
   3.9839647442574368`*^9, 3.983964900073276*^9, {3.983964961547414*^9, 
   3.9839650056779623`*^9}},
 CellLabel->
  "Out[50]//MatrixForm=",ExpressionUUID->"c52b3f39-7d49-4dae-80da-\
dadd8b3d99e9"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Equivalence between the QCAs", "Subsection",
 CellChangeTimes->{{3.978930384106818*^9, 
  3.9789303950027103`*^9}},ExpressionUUID->"abc6167d-b061-4d1e-a224-\
e8541dbb08f6"],

Cell[TextData[{
 "We need to find the invertible matrix ",
 StyleBox["E",
  FontSlant->"Italic"],
 " such that the two skew-Hermitian form are related by conjugation of ",
 StyleBox["E. ",
  FontSlant->"Italic"],
 "Observe the following",
 StyleBox[" E ",
  FontSlant->"Italic"],
 "achieves this."
}], "Text",
 CellChangeTimes->{{3.978930403356777*^9, 
  3.978930535177792*^9}},ExpressionUUID->"c868e003-8ddc-4341-895a-\
790a8454c22e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"EZp$equivalence", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       FractionBox["y", "x"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Det", "[", "EZp$equivalence", "]"}]}], "Input",
 CellChangeTimes->{{3.9789305675543528`*^9, 3.9789306079414473`*^9}, {
  3.978930723810214*^9, 3.9789307256227503`*^9}, {3.978930909018312*^9, 
  3.978930932313816*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"8ec0aaa3-e8a2-43df-9667-f61d4916678f"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["y", "x"]}]], "Output",
 CellChangeTimes->{
  3.978930610321803*^9, 3.97893072607533*^9, {3.978930912140464*^9, 
   3.9789309335609922`*^9}, 3.983964744285037*^9, 3.983964900100068*^9, {
   3.983964961607967*^9, 3.983965005702458*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"61f91a04-4c8c-4340-ad97-a39ea6ef8eb5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"dagger", "[", "EZp$equivalence", "]"}], ".", 
    "\[CapitalXi]Zp$tqft", ".", "EZp$equivalence"}], "]"}], "==", 
  "\[CapitalXi]Zp$isa"}]], "Input",
 CellChangeTimes->{{3.978930619489949*^9, 3.9789306574765377`*^9}, {
  3.978930741635866*^9, 3.9789307639554777`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"28d438c2-1320-4c43-8340-eb11df71d9d3"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.978930641535071*^9, 3.9789306485544853`*^9}, {
   3.978930727812738*^9, 3.9789307644892282`*^9}, 3.9789309160486517`*^9, 
   3.9839647443120127`*^9, 3.983964900135442*^9, {3.9839649616477213`*^9, 
   3.983965005747448*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"092ae7ee-3d1a-462e-927c-58365ac28e3a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1470, 895},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (January 30, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"ea84eb26-297e-45ff-8fea-8cfc82f2c42f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 282, 6, 35, "Text",ExpressionUUID->"90a76345-72f9-49fa-9e6e-dab161a43cfa"],
Cell[CellGroupData[{
Cell[865, 30, 256, 4, 67, "Section",ExpressionUUID->"fe9a4bbf-4c2b-405c-9246-b06e863eb168"],
Cell[1124, 36, 400, 8, 35, "Text",ExpressionUUID->"08e7097d-a12e-488c-9a1c-b385b3243b38"],
Cell[CellGroupData[{
Cell[1549, 48, 239, 4, 54, "Subsection",ExpressionUUID->"29d18a89-c958-45d0-af31-c2ba8df5fc8d"],
Cell[1791, 54, 775, 14, 30, "Input",ExpressionUUID->"6836393e-b23c-4955-a5fd-2358074999b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2603, 73, 227, 4, 54, "Subsection",ExpressionUUID->"e818f82c-86e9-4370-a818-c40c307bd088"],
Cell[2833, 79, 293, 6, 30, "Input",ExpressionUUID->"ddb5d363-60ea-4546-9c38-b8ec3d4bbfe0"],
Cell[3129, 87, 2985, 75, 304, "Input",ExpressionUUID->"c02be498-9938-4066-a3f8-cb3802107236"],
Cell[6117, 164, 506, 12, 30, "Input",ExpressionUUID->"062c9768-fcd5-4cf3-a5a1-9a478f8fb3d4"],
Cell[6626, 178, 711, 21, 30, "Input",ExpressionUUID->"5f3cba0c-1879-4d61-9531-f355ad85b9a4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7374, 204, 579, 8, 54, "Subsection",ExpressionUUID->"48256448-81f9-4c40-b29c-072f8fbce191"],
Cell[7956, 214, 477, 10, 104, "Text",ExpressionUUID->"b3bc3a46-2e24-444c-9344-beb86f499faf"],
Cell[8436, 226, 2547, 63, 304, "Input",ExpressionUUID->"b2a8c138-d572-4211-827b-06b888ef5ca1"],
Cell[10986, 291, 2032, 47, 157, "Input",ExpressionUUID->"185b8f15-b832-4cc7-8cfc-15d41f481401"],
Cell[13021, 340, 1327, 34, 136, "Input",ExpressionUUID->"bc8ee870-63c4-43cf-ae19-e48efed8fb6b"],
Cell[14351, 376, 2889, 66, 199, "Input",ExpressionUUID->"c20c0aa6-8335-42fb-9984-c8b0f353710f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17277, 447, 354, 5, 54, "Subsection",ExpressionUUID->"f17136ef-cae4-4667-af7d-43ef41a2ae1f"],
Cell[17634, 454, 1341, 33, 136, "Input",ExpressionUUID->"c3ca5576-34ad-481b-9645-4c5e98f88834"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19012, 492, 461, 7, 54, "Subsection",ExpressionUUID->"422c63b9-6ac9-465b-bf48-b32ee0ab5946"],
Cell[19476, 501, 279, 6, 58, "Text",ExpressionUUID->"03d18170-89f7-487b-b92e-1df49ae87b7a"],
Cell[19758, 509, 1218, 27, 73, "Input",ExpressionUUID->"dcb05af3-69a1-422a-b63b-8bb40b3407d0"],
Cell[20979, 538, 805, 19, 73, "Input",ExpressionUUID->"ca527e32-8202-4d74-99af-1edaa4409585"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[21833, 563, 326, 5, 89, "Section",ExpressionUUID->"f0855017-65ec-41d6-ba0b-8df9c53e9c32"],
Cell[CellGroupData[{
Cell[22184, 572, 500, 12, 68, "Section",ExpressionUUID->"48f6d091-515b-44d5-82a2-c4ab899a59b8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[22687, 586, 316, 5, 35, "Text",ExpressionUUID->"05be0a41-42c9-4dd9-97fc-5af748319337",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[23006, 593, 12049, 337, 233, "Input",ExpressionUUID->"1a3ba474-6b15-43e0-9c47-3f3a296ce2b5",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[35058, 932, 9891, 286, 347, "Input",ExpressionUUID->"8ba1b080-136e-4772-8591-c8dd7b0b702c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[44952, 1220, 264, 4, 54, "Subsection",ExpressionUUID->"60ff85be-08b2-4058-9b34-7447455ddf7c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[45219, 1226, 392, 8, 35, "Text",ExpressionUUID->"2cb3cd99-288e-4edf-8202-b71925794502",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[45614, 1236, 2167, 43, 250, "Input",ExpressionUUID->"9e2a5b1f-79a2-43d9-b2a9-6d386de857f8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[47784, 1281, 8704, 264, 323, "Output",ExpressionUUID->"3e9210d0-32b7-48aa-80ce-78a93234bb8b",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[56491, 1547, 435, 9, 35, "Text",ExpressionUUID->"73a580ab-3a52-4f52-9295-775b00a3f0d1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[56929, 1558, 3412, 92, 139, "Input",ExpressionUUID->"18f82762-7ed2-4d51-a767-46cf40588880",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[60344, 1652, 3940, 109, 141, "Input",ExpressionUUID->"bcf20b3a-152c-4aef-a9ed-f6c296d9dcaa",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[64287, 1763, 598, 11, 52, "Input",ExpressionUUID->"69288c9b-fbc7-4ac4-8d74-c48e1ee6d402",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[64888, 1776, 6901, 198, 299, "Output",ExpressionUUID->"2176d4f6-4a99-4e70-8a09-a9004dbf43d8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[71792, 1976, 383, 8, 35, "Text",ExpressionUUID->"5e47b57f-267e-44cb-94b3-bd7316c6edb7",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[72178, 1986, 623, 14, 52, "Input",ExpressionUUID->"4d199aa9-8969-4598-882e-1d8ff867b508",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[72804, 2002, 6403, 193, 231, "Output",ExpressionUUID->"d170ee09-b5f1-4ab9-a9a4-caa660b4e16c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[79210, 2197, 273, 4, 35, "Text",ExpressionUUID->"d1045ae2-310b-4782-ab0e-adfca2ca6522",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[79486, 2203, 431, 10, 30, "Input",ExpressionUUID->"b9df3c17-3d38-4a5d-94ae-b6c76cf8bf4e",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[79920, 2215, 1212, 29, 165, "Output",ExpressionUUID->"af04cd3e-98a2-42a8-9792-a430193f3514",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[81135, 2246, 353, 5, 35, "Text",ExpressionUUID->"a30adf0c-e8ed-4bb0-8351-b6e92b606b94",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[81491, 2253, 866, 20, 73, "Input",ExpressionUUID->"66c4a578-2512-44e3-b79d-0d01731f070c",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[82360, 2275, 1606, 47, 137, "Output",ExpressionUUID->"c608f4dd-929e-430e-9961-9f3ec4c91514",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[83969, 2324, 589, 14, 35, "Text",ExpressionUUID->"974db0a4-569d-4526-8914-9baf2c2bc062",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[84561, 2340, 392, 7, 30, "Input",ExpressionUUID->"bd4ff90c-aed4-4d26-808d-121f6c32e081",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[84956, 2349, 401, 6, 34, "Output",ExpressionUUID->"dbcdc3c6-44f6-40c9-8505-f7f5c1d6adda",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[85360, 2357, 329, 6, 30, "Input",ExpressionUUID->"209bc0da-94ed-4443-8422-f374cafd2ebd",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[85692, 2365, 370, 5, 34, "Output",ExpressionUUID->"b0c65dc7-107f-45a6-8158-49733823e8cb",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[86065, 2372, 405, 7, 54, "Subsection",ExpressionUUID->"81f46bd5-a6e2-4a5d-b876-c87a14fbbbd6",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[86473, 2381, 389, 8, 35, "Text",ExpressionUUID->"9f4c996c-914c-4ae6-9e6d-082b2599ae6a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[86865, 2391, 949, 22, 73, "Input",ExpressionUUID->"31413ec2-7f91-4ac3-ac57-2183f74d332a",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[87817, 2415, 1765, 50, 133, "Output",ExpressionUUID->"1ee78a18-2575-44c4-bb1c-462a7c892cd9",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[89585, 2467, 320, 7, 54, "Subsection",ExpressionUUID->"a98d04cb-ec9a-46be-8301-12151c11fd62",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[89908, 2476, 539, 13, 50, "Input",ExpressionUUID->"0b0ddf2f-7b7f-41db-9f8a-d20328b66cc1",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}],
Cell[90450, 2491, 498, 7, 34, "Output",ExpressionUUID->"e32e8839-dfc1-48bd-9085-de1a3ad62bf8",
 CellGroupingRules->{"GroupTogetherGrouping", 10000.}]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90997, 2504, 331, 10, 70, "Section",ExpressionUUID->"aba8fad0-44fd-4c85-9320-5bb3004b0f1b"],
Cell[91331, 2516, 13953, 399, 327, "Input",ExpressionUUID->"0740ee4c-839f-45d4-aab0-011362706e9f"],
Cell[CellGroupData[{
Cell[105309, 2919, 179, 3, 54, "Subsection",ExpressionUUID->"ad537696-f53e-4e20-ad66-e0fbef6b1724"],
Cell[105491, 2924, 465, 12, 40, "Text",ExpressionUUID->"be912a13-38de-4a52-bbcf-4ba5c17f4f90"],
Cell[CellGroupData[{
Cell[105981, 2940, 3964, 114, 188, "Input",ExpressionUUID->"ddd4a42c-983b-404d-8ddd-4d11c0a0f916"],
Cell[109948, 3056, 4193, 121, 177, "Output",ExpressionUUID->"d17df481-d2d2-45dd-99b6-8caa15757aa3"]
}, Open  ]],
Cell[114156, 3180, 194, 3, 35, "Text",ExpressionUUID->"1d164e8b-a3ca-4a25-bfde-8f14d6255430"],
Cell[CellGroupData[{
Cell[114375, 3187, 496, 10, 52, "Input",ExpressionUUID->"cc5951d3-551b-45ff-8ed1-411632e414e2"],
Cell[114874, 3199, 4035, 117, 143, "Output",ExpressionUUID->"25dfb993-293e-419d-9cf2-e89d78f6a99e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118946, 3321, 796, 19, 91, "Input",ExpressionUUID->"54503ff4-821f-4156-a56a-e9515c9d62b0"],
Cell[119745, 3342, 1686, 52, 83, "Output",ExpressionUUID->"911dbb46-4f48-4693-9d3c-273d368a41d9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[121480, 3400, 180, 3, 54, "Subsection",ExpressionUUID->"66f17e7f-7f8e-4a68-8c5f-c40969968822"],
Cell[CellGroupData[{
Cell[121685, 3407, 790, 19, 91, "Input",ExpressionUUID->"4d729a59-6b97-492c-a56a-ab2c319fe08f"],
Cell[122478, 3428, 1691, 52, 81, "Output",ExpressionUUID->"c52b3f39-7d49-4dae-80da-dadd8b3d99e9"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[124218, 3486, 178, 3, 54, "Subsection",ExpressionUUID->"abc6167d-b061-4d1e-a224-e8541dbb08f6"],
Cell[124399, 3491, 435, 14, 35, "Text",ExpressionUUID->"c868e003-8ddc-4341-895a-790a8454c22e"],
Cell[CellGroupData[{
Cell[124859, 3509, 585, 14, 68, "Input",ExpressionUUID->"8ec0aaa3-e8a2-43df-9667-f61d4916678f"],
Cell[125447, 3525, 357, 7, 47, "Output",ExpressionUUID->"61f91a04-4c8c-4340-ad97-a39ea6ef8eb5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125841, 3537, 421, 9, 30, "Input",ExpressionUUID->"28d438c2-1320-4c43-8340-eb11df71d9d3"],
Cell[126265, 3548, 356, 5, 57, "Output",ExpressionUUID->"092ae7ee-3d1a-462e-927c-58365ac28e3a"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


